Topological zero-modes of the spectral localizer of trivial metals

Topological insulators are described by topological invariants that can be computed by integrals over momentum space, but also as traces over local, real-space topological markers. These markers are useful to detect topological insulating phases in disordered crystals, quasicrystals and amorphous systems. Among these markers, only the spectral localizer operator can be used to distinguish topological metals, that show zero-modes of the localizer spectrum. However, it remains unclear whether trivial metals also display zero-modes, and if their localizer spectrum is distinguishable from topological ones. Here, we show that trivial metals generically display zero-modes of the localizer spectrum. The localizer zero-modes are determined by the zero-mode solutions of a Dirac equation with a varying mass parameter. We use this observation, valid in any dimension, to determine the difference between the localizer spectrum of trivial and topological metals, and conjecture the spectrum of the localizer for fractional quantum Hall edges. Because the localizer is a local, real-space operator, it may be used as a tool to differentiate between non-crystalline topological and trivial metals, and characterize strongly correlated systems, for which local topological markers are scarce.

==> spect_localizer.py <==
# Copyright (c) 2022-2023, S. Franca and A. G. Grushin. All 
# rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
------------------------------------------------------------------
Obstructions in trivial metals as topological insulator zero-modes
------------------------------------------------------------------
S. Franca and A. G. Grushin
"Obstructions in trivial metals as topological insulator zero-modes"
arXiv:XXXX.XXXXX.
This module generates Hamiltonians used in the paper, and
calculates their spectral localizers.
This script can be imported in a python environment or simply run as:
python3 spect_localizer.py
"""


from __future__ import division # make 1/2 == 0.5 instead of 0
import kwant
import numpy as np
import pylab as py
import matplotlib
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)
import sys

lat = kwant.lattice.cubic(norbs = 1)
'''Defining Pauli matrices'''
s0 = np.array([[1,0],[0,1]], complex)
sx = np.array([[0,1],[1,0]], complex)
sy = np.array([[0,-1j],[1j,0]])
sz = np.array([[1,0],[0,-1]], complex)

class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)
        
p = dict(t_metal = 1/2,
         m_chern = -1, t = 1, m_weyl = 2.4,
         kx = 0, ky = 0, kz = 0,  
         L=100, W=10, H=10)
'''
p contains the parameters of the models presented in the paper.
    t_metal: float, 
             hopping amplitude used to simulate 1D/3D metallic systems
    m_chern, m_weyl: floats, 
             mass terms (onsite energies) in Chern insulator and Weyl semimetal
    t: float, 
             hopping amplitude in Chern insulator/Weyl semimetal
    kx, ky, kz: floats, 
             values of momenta         
    L,W,H: integers, 
             length, width and height of the system
'''

#defining systems

def system_1Dmetal():
    '''Builds a 1D metallic system.'''
    
    t, kx, L = p['t_metal'], p['kx'], p['L']
    def onsite(site):
      return 0
    def hop_x(site0, site1):
      return -t
    def momspace(site):
        return (onsite(site)+ hop_x(site, site)*np.exp(1j*kx)+
               np.conjugate(hop_x(site, site)*np.exp(1j*kx)).T)  
        
    sys = kwant.Builder()  
    if L == 1: sys[lat(0,0,0)] = momspace
    else:
       sys[(lat(x, 0,0) for x in range(-L//2, L//2))] = onsite        
       sys[kwant.builder.HoppingKind((1, 0, 0), lat, lat)] = hop_x
    return sys.finalized()  
    
 
def system_3Dmetal():
    '''Builds a 3D metallic system.'''
    
    t, L, W, H = p['t_metal'], p['L'], p['W'], p['H']
    kx, ky, kz = p['kx'], p['ky'], p['kz']

    def onsite(site):
      return 0

    def hop(site0, site1):
      return -t
        
    def momspace(site):
        return (onsite(site)+ 
                hop(site, site)*np.exp(1j*kx)+
                np.conjugate(hop(site, site)*np.exp(1j*kx)).T+
                hop(site, site)*np.exp(1j*ky)+ 
                np.conjugate(hop(site, site)*np.exp(1j*ky)).T + 
                hop(site, site)*np.exp(1j*kz)+ 
                np.conjugate(hop(site, site)*np.exp(1j*kz)).T )
    
    sys = kwant.Builder()  
    if L == 1 and W == 1 and H == 1: sys[lat(0, 0, 0)] = momspace
    else:
        sys[(lat(x, y, z) for x in range(-L//2, L//2) 
        for y in range(-W//2, W//2) for z in range(-H//2, H//2))] = onsite        
        sys[kwant.builder.HoppingKind((1, 0, 0), lat, lat)] = hop
        sys[kwant.builder.HoppingKind((0, 1, 0), lat, lat)] = hop
        sys[kwant.builder.HoppingKind((0, 0, 1), lat, lat)] = hop
    return sys.finalized()   
     
     
def system_Chern():
    '''Builds a 2D Chern insulator.'''
    
    L, W = p['L'], p['W']
    m, t = p['m_chern'], p['t']
    kx, ky = p['kx'], p['ky']
    
    lat = kwant.lattice.cubic(norbs = 2)
    def onsite(site):
        return m * sz

    def hop_x(site0, site1):
        return -t/2 * sz - 1j * t/2 * sx
        
    def hop_y(site0, site1):
        return -t/2 * sz - 1j * t/2 * sy
    
    def mom_space(site):
        return (onsite(site) + 
        hop_x(site, site) * np.exp(1j * kx) +
        np.conjugate(hop_x(site, site) * np.exp(1j * kx)).T + 
        hop_y(site, site)*(np.exp(1j * ky)) + 
        np.conjugate(hop_y(site, site)*(np.exp(1j * ky))).T)
                                            
    sys = kwant.Builder()
    if L == 1 and W == 1: sys[(lat(0, 0, 0))] = mom_space    
    else:
        sys[(lat(x, y, 0) for x in range(-L//2, L//2) 
                          for y in range(-W//2, W//2))] = onsite  
        sys[kwant.builder.HoppingKind((1, 0, 0), lat, lat)] = hop_x
        sys[kwant.builder.HoppingKind((0, 1, 0), lat, lat)] = hop_y
    return sys.finalized()    
    
    
def system_WSM():
    '''Builds a 3D Weyl semimetal.'''
    
    L, W, H = p['L'], p['W'], p['H'] 
    m, t = p['m_weyl'], p['t']
    kx, ky, kz = p['kx'], p['ky'], p['kz']

    lat = kwant.lattice.cubic(norbs = 2)
    def onsite(site):
        return m * sz

    def hop_x(site0, site1):
        return -t/2 * sz + 1j * t/2 * sx
        
    def hop_y(site0, site1):
        return -t/2 * sz + 1j * t/2 * sy
    
    def hop_z(site0, site1):
        return -t/2 * sz 
    
    def mom_space(site):
        return (onsite(site) + 
        hop_x(site, site) * np.exp(1j * kx) +
        np.conjugate(hop_x(site, site) * np.exp(1j * kx)).T + 
        hop_y(site, site)*(np.exp(1j * ky)) + 
        np.conjugate(hop_y(site, site)*(np.exp(1j * ky))).T + 
        hop_z(site, site) * np.exp(1j*kz)+
        np.conjugate(hop_z(site, site) * np.exp(1j*kz)).T)
    
    sys = kwant.Builder()
    if L == 1 and W == 1 and H == 1:
        sys[(lat(0, 0, 0))] = mom_space
    else:
        sys[(lat(x, y, z) for x in range(-L//2, L//2) 
        for y in range(-W//2, W//2) for z in range(-H//2, H//2))] = onsite 
        sys[kwant.builder.HoppingKind((1, 0, 0), lat, lat)] = hop_x
        sys[kwant.builder.HoppingKind((0, 1, 0), lat, lat)] = hop_y
        sys[kwant.builder.HoppingKind((0, 0, 1), lat, lat)] = hop_z
    return sys.finalized()      
        
    
def energy_finitesys(metal_1D = True, metal_3D = False, WSM = False):
    '''
    Calculates the energy of the finite system. 
    Parameters:
    metal_1D, metal_3D, WSM: booleans, 
                             Determines the kind of constructed system
                             for which the energy is calculated. 
    '''
    if metal_1D is True: sys = system_1Dmetal()
    if metal_3D is True: sys = system_3Dmetal()
    if WSM is True: sys = system_WSM()
    
    h = sys.hamiltonian_submatrix(params = p)
    evals, evecs = np.linalg.eigh(h)
    py.figure()
    py.scatter(range(len(evals)), evals, color='b')
    py.show()


def energy_momspace(metal_1D = True, metal_3D = False, WSM = False):
    '''
    Calculates the energy of the finite system. 
    Parameters:
    metal_1D, metal_3D, WSM: booleans, 
                             Determines the kind of constructed system
                             for which the energy is calculated. 
    '''
    
    p['L'] , p['W'], p['H'] = 1, 1, 1
    
    mom = np.linspace(-np.pi, np.pi, 201)
    if metal_1D is True or metal_3D is True:
        energies = np.zeros((len(mom),1))
    if WSM is True:
        energies = np.zeros((len(mom),2))
    for ind, k in enumerate(mom):
        if metal_1D is True:
            p['kx'] = k
            sys = system_1Dmetal()
        if metal_3D is True:
            p['kx'], p['ky'], p['kz'] = k,k,k  
            sys = system_3Dmetal()  
        if WSM is True:
            p['kx'], p['ky'], p['kz'] = 0,0,k  
            sys = system_WSM()  
        h = sys.hamiltonian_submatrix(params = p)
        evals, evecs = np.linalg.eigh(h)
        energies[ind,:] = evals[:]
    
    py.figure()
    py.title('Bulk spectrum')
    py.plot(mom, energies[:,0], color = 'r')
    if WSM is True:
        py.plot(mom, energies[:,1], color = 'b')
        py.xlabel(r'$(0,0,k)$')
    if metal_1D is True: py.xlabel(r'$k$')
    py.ylabel('E')
    py.show()
    
    
def sploc_1Dmetal(kappa, E0):
    '''
    Calculates the spectral localizer of a 1D metal.
    Parameters:
    kappa: float,
        Determines relative weight between the Hamiltonian and position
        operator in the spectral localizer
    E0: float/array,
        The reference energy/set of reference energies used to calculate 
        the spectral localizer.
    '''
    
    p['L'] = 100
    sys = system_1Dmetal()
    h = sys.hamiltonian_submatrix(params = p)
    dim = np.shape(h)[0]
    X = pos_H(sys, p, 0)
    D = np.kron(X, sx)
    
    if isinstance(E0, (list, np.ndarray)) is True:
       enrange, spectrum = [], []
       for e in E0:
           L = kappa * D + np.kron(h - e * np.identity(dim), sz) 
           evals, evecs = np.linalg.eigh(L)
           spectrum.append(evals/2/np.sqrt(p['t_metal']*kappa))
           enrange.append([e/2/p['t_metal']] * len(evals))
    
       py.figure()
       py.title('1D wire')
       py.plot(enrange, spectrum, color = 'grey')
       py.ylim([-2.5,2.5])
       py.xlabel(r'$E_0/2t$')
       py.ylabel(r'$\sigma[\mathcal{L}]/2\sqrt{t \kappa}$')
       py.show()
    else:
       L = kappa * D + np.kron(h - E0 * np.identity(dim), sz)
       evals, evecs = np.linalg.eigh(L)
       analytics = []
       for ind in range(len(evals)):
          analytics.append(np.sign(ind - len(evals) // 2 + 0.5)*
                         np.sqrt(abs(ind - len(evals) // 2 + 0.5)/2))
    
       fig, ax = py.subplots()
       py.title('1D wire')
       py.plot(range(len(analytics)), analytics, color='black', 
               label=r'$sgn[n-len(\sigma)/2]\sqrt{|n-len(\sigma)/2|/2}$')    
       py.scatter(range(len(evals[::1])), evals[::1]/2/np.sqrt(p['t_metal']*kappa), 
               color='dodgerblue', label = '1D metal')
       ax.yaxis.set_major_locator(MultipleLocator(2.5))
       ax.yaxis.set_minor_locator(MultipleLocator(0.5))
       py.legend()
       py.ylim([-5,5])
       py.xlim([65,135])
       py.xlabel('n')
       py.ylabel(r'$\sigma[\mathcal{L}]/2\sqrt{t \kappa}$')
       py.show()
       
       
               
def sploc_3Dmetal(kappa, E0):
    '''
    Calculates the spectral localizer of a 3D metal.
    Parameters:
    kappa: float,
        Determines relative weight between the Hamiltonian and position
        operator in the spectral localizer
    E0: float,
        The reference energy used to calculate the spectral localizer.
    '''
    
    p['L'], p['W'], p['H'] = 10, 10, 10
    sys = system_3Dmetal()
    h = sys.hamiltonian_submatrix(params = p)
    dim = np.shape(h)[0]
    
    X = pos_H(sys, p, 0)
    Y = pos_H(sys, p, 1)
    Z = pos_H(sys, p, 2)
    D = (np.kron(X, np.kron(sz,sx)) + 
         np.kron(Y, np.kron(sz,sy)) + np.kron(Z, np.kron(sz,sz)))
         
    L = kappa*D+np.kron(h-E0*np.identity(dim), np.kron(sx,s0))   
    
    evals, evecs = np.linalg.eigh(L)
    py.figure()
    py.title('3D metal')
    py.hlines(y=np.linspace(-4,4,9), xmin = 1980, xmax = 2020, color = 'lightblue', ls = '--')
    py.scatter(range(len(evals)), evals*np.sqrt(6+E0/p['t_metal'])/kappa, color='dodgerblue')
    py.ylim([-4,4])
    py.xlim([1980,2020])
    py.xlabel('n')
    py.ylabel(r'$\sigma[\mathcal{L}]\sqrt{6+E0/t}/\kappa$')
    py.show()
    

def sploc_Chern(kappa, x0, E0):
    '''
    Calculates the spectral localizer of a Chern insulator.
    Parameters:
    kappa: float,
        Determines relative weight between the Hamiltonian and position
        operator in the spectral localizer
    x0: 1D array.
        The list of reference positions used to calculate the spectral localizer.
    E0: floats,
        The reference energy used to calculate the spectral localizer.
    '''
    
    p['L'], p['W'] = 30,30
    sys = system_Chern()
    h = sys.hamiltonian_submatrix(params = p)
    dim = np.shape(h)[0]
    
    X = pos_H(sys, p, 0)
    Y = pos_H(sys, p, 1)
    enrange, spectrum = [], []
    for ind, x in enumerate(x0):
       update_progress((ind+1)/len(x0))
       D = np.kron(X-x*np.identity(dim), sx)+np.kron(Y,sy)
       L = kappa * D + np.kron(h-E0*np.identity(dim), sz) 
       evals, evecs = np.linalg.eigh(L)
       spectrum.append(evals/kappa)
       enrange.append([x]*len(evals))
    
    py.figure()
    py.title('Chern insulator')
    py.plot(enrange, spectrum, color ='grey')
    py.ylim([-50,50])
    py.ylabel(r'$\sigma[\mathcal{L}]/\kappa$')
    py.xlabel(r'$x^{(0)}$')
    py.vlines(x=[-p['L']//2,p['L']//2], ymin = -50, ymax = 50, color = 'lightblue', ls = '--')
    py.show()
    
           
def sploc_WSM(kappa, E0):
    '''
    Calculates the spectral localizer of a Weyl semimetal.
    Parameters:
    kappa: float,
        Determines relative weight between the Hamiltonian and position
        operator in the spectral localizer
    E0: float,
        The reference energy used to calculate the spectral localizer.
    '''
    
    p['L'], p['W'], p['H'] = 10, 10, 10
    sys = system_WSM()
    h = sys.hamiltonian_submatrix(params = p)
    dim = np.shape(h)[0]
    
    X = pos_H(sys, p, 0)
    Y = pos_H(sys, p, 1)
    Z = pos_H(sys, p, 2)
    D = (np.kron(X, np.kron(sz,sx)) + 
         np.kron(Y, np.kron(sz,sy)) + np.kron(Z, np.kron(sz,sz)))
    if isinstance(E0, (list, np.ndarray)) is True:
       enrange, spectrum = [], []
       for ind, e in enumerate(E0):
           update_progress((ind+1)/len(E0))
           L = kappa * D + np.kron(h - e * np.identity(dim), np.kron(sx,s0)) 
           evals, evecs = np.linalg.eigh(L)
           spectrum.append(evals/kappa)
           enrange.append([e] * len(evals))
       py.figure()
       py.title(' WSM')
       py.plot(enrange, spectrum, color = 'grey')
       py.ylim([-2.5,2.5])
       py.xlabel(r'$E_0$')
       py.ylabel(r'$\sigma[\mathcal{L}] t /\kappa$')
       py.show() 
    else:
       L = kappa*D+np.kron(h-E0*np.identity(dim), np.kron(sx,s0))     
       evals, evecs = np.linalg.eigh(L)  
       py.figure()
       py.title('for WSM with m='+str(p['m_weyl'])+', t='+str(p['t'])
              +r' and $E_0=$'+str(E0))
       py.plot(range(len(evals)), evals/kappa, color = 'grey')
       py.ylim([-7,7])
       py.xlim([3980,4020])
       py.xlabel('n')
       py.ylabel(r'$\sigma[\mathcal{L}] t /\kappa$')
       py.show()
    

# utility functions

def pos_H(fsys, p, coord=0):
    """ Calculate the position operator in the 'coord' direction of the          
    Hamiltonian of fsys.
    """
    H, ton, fon = fsys.hamiltonian_submatrix(return_norb=True,
                                            params=p)
    x = np.zeros(H.shape)
    ind = 0
    for i in range(len(fsys.sites)):
        for j in range(ind, ind + ton[i]):
            x[j, j] =  fsys.sites[i].pos[coord]

        ind += ton[i]
    return x


def update_progress(progress, decimalpoints=0):
    """ Make an interactive progress bar as described on:
    https://stackoverflow.com/questions/3160699/python-progress-bar
    """
    barLength = 20 # Modify this to change the length of the progress bar
    status = ""
    if isinstance(progress, int):
        progress = float(progress)
    if not isinstance(progress, float):
        progress = 0
        status = "error: progress var must be float\r\n"
    if progress < 0:
        progress = 0
        status = "Halt...\r\n"
    if progress >= 1:
        progress = 1
        status = "Done...\r\n"
    block = int(round(barLength*progress))
    text = "\rPercent: [{0}] {1}% {2}".format( "#"*block + 
            "-"*(barLength-block), round(progress*100, decimalpoints), status)
    sys.stdout.write(text)
    sys.stdout.flush()   


#the main function
def main():
    ''' Here, we reproduce some of the plots given in the paper.'''
    print('Figure 1 corresponds to Fig, 1a of the main text.') 
    sploc_1Dmetal(0.05, np.linspace(0,1.5,31))
    print('Figure 2 corresponds to Fig, 1b of the main text.') 
    sploc_1Dmetal(0.05, 0)
    print('Figure 3 corresponds to Fig, 1c of the main text.') 
    sploc_3Dmetal(0.1,-2.5)
    print('Figure 4 corresponds to Fig.2a of the main text.')
    energy_momspace(False, False, True)
    print('Figure 5 corresponds to Fig.2b of the main text.')
    sploc_WSM(0.1,-0.4)
    p['m_weyl'] = 2.7
    print('Figure 6 corresponds to Fig. S2d of the supplemental material.')
    energy_momspace(False, False, True)
    print('Figure 7 corresponds to Fig. S2f of the supplemental material.')
    sploc_WSM(0.1,-1.5)
    
    print('To produce Figure 8 that is similar to Fig, 1d of the main text '+
    'takes more time.') 
    waiting = input('To proceed, press Enter.')
    sploc_Chern(0.01, np.linspace(-30,30,31), 0)
    asd = input('Press Enter to continue...')
    
    
if __name__ == '__main__':
    main()    
    

